Prospecting in late-type dwarfs: a calibration of infrared and visible spectroscopic metallicities of late-K and M dwarfs spanning 1.5 dex

Knowledge of late K and M dwarf metallicities can be used to guide planet searches and constrain planet formation models. However, the determination of metallicities of late-type stars is difficult because visible wavelength spectra of their cool atmospheres contain many overlapping absorption lines, preventing the measurement of equivalent widths. We present new methods, and improved calibrations of existing methods, to determine metallicities of late-K and M dwarfs from moderate resolution (1300 < R < 2000) visible and infrared spectra. We select a sample of 112 wide binary systems that contain a late-type companion to a solar-type primary star. Our sample includes 62 primary stars with previously published metallicities, as well as 50 stars with metallicities determined from our own observations. We use our sample to empirically determine which features in the spectrum of the companion are best correlated with the metallicity of the primary. We derive metallicity calibrations for different wavelength ranges, and show that it is possible to get metallicities reliable to < 0.10 dex using either visible, J, H, or K band spectra. Our calibrations are applicable to dwarfs with metallicities of -1.04 < [Fe/H]< +0.56 and spectral types from K7 to M5. Lastly, we use our sample of wide binaries to test and refine existing calibrations to determine M dwarf metallicities. We find that the zeta parameter, which measures the ratio of TiO can CaH bands, is correlated with [Fe/H] for super-solar metallicities, and zeta does not always correctly identify metal-poor M dwarfs. We also find that existing calibrations in the K and H band are quite reliable for stars with [Fe/H] > -0.5, but are less useful for more metal-poor stars.

==> anc/T1_latex.txt <==
\begin{deluxetable*}{l l l l | l l l l r l l r l}
\caption{Wide Binary Sample}
\tablewidth{0pt}
\tablehead{
\multicolumn{3}{c}{Companion} & \multicolumn{7}{c}{Primary} \\
\cline{1-4}  \cline{5-11} \\ 
\colhead{Common Name} & \colhead{R.A}& \colhead{$\delta$} & \colhead{SpT$^a$} & \colhead{Name} & \colhead{[Fe/H]} & \colhead{$\pm$} & \colhead{Source$^b$} & \colhead{[M/H]} & \colhead{$\pm$} & \colhead{Source$^b$} \\
}
\startdata
NLTT 738 & 3.8107 & $+53.0794$ & M2.2 & HIP 1224 & $+0.07$ & 0.03 & This work & $+0.03$ & 0.03 & This work\\
NLTT 923 & 4.6075 & $+44.0272$ & M4.1 & HIP 1475 & $-0.05$ & 0.03 & VF05 & $-0.53$ & 0.03 & VF05\\
NLTT 2478 & 11.3066 & $+0.2642$ & M3.8 & HIP 3540 & $+0.02$ & 0.03 & VF05 & $-0.01$ & 0.03 & VF05\\
NLTT 3598 & 16.3740 & $+15.3885$ & K7.4 & HIP 5110 & $-0.09$ & 0.03 & This work & $-0.13$ & 0.03 & This work\\
NLTT 3725 & 16.9105 & $+22.9558$ & M3.9 & HIP 5286 & $+0.25$ & 0.03 & This work & $+0.21$ & 0.05 & This work\\
Gl 56.3 & 19.6676 & $-0.8744$ & K7.6 & HIP 6130 & $-0.01$ & 0.06 & C01 & $+0.01$ & 0.06 & C11\\
NLTT 4568 & 20.6531 & $+12.7524$ & K7.8 & HIP 6431 & $+0.10$ & 0.03 & This work & $+0.04$ & 0.03 & This work\\
NLTT 4599 & 20.7525 & $-12.9583$ & K7.9 & HIP 6456 & $+0.45$ & 0.03 & This work & $+0.36$ & 0.06 & This work\\
Gl 81.1 & 29.2961 & $-10.2481$ & M0.1 & HIP 9094 & $+0.12$ & 0.03 & VF05 & $+0.05$ & 0.03 & VF05\\
Gl 100 & 37.1329 & $-20.0407$ & M2.9 & HIP 11565 & $-0.28$ & 0.04 & N12 & ... & ... & ...\\
NLTT 8107 & 37.2792 & $+22.8671$ & K5.9 & HIP 11572 & $-0.08$ & 0.03 & This work & $+0.00$ & 0.03 & This work\\
Gl 105 & 39.0636 & $+6.8717$ & M3.9 & HIP 12114 & $-0.12$ & 0.03 & VF05 & $-0.00$ & 0.03 & VF05\\
NLTT 8787 & 41.0427 & $+49.2317$ & M1.6 & HIP 12777 & $+0.06$ & 0.03 & VF05 & $+0.02$ & 0.03 & VF05\\
Gl 118.2 & 43.8991 & $+26.8724$ & M3.8 & HIP 13642 & $+0.28$ & 0.03 & VF05 & $+0.21$ & 0.03 & VF05\\
NN 3195 & 46.1810 & $+61.7358$ & M2.9 & HIP 14286 & $-0.28$ & 0.03 & S11 & $-0.26$ & 0.06 & C11\\
NLTT 10349 & 48.7538 & $+1.0523$ & M1.0 & HIP 15126 & $-0.92$ & 0.03 & This work & $-0.66$ & 0.03 & This work\\
NLTT 11125 & 53.0251 & $+43.6669$ & K7.3 & HIP 16467 & $-0.01$ & 0.03 & This work & $-0.01$ & 0.03 & This work\\
NLTT 11176 & 53.3085 & $+46.2553$ & K7.3 & HIP 16563 & $+0.20$ & 0.03 & This work & $+0.16$ & 0.06 & This work\\
NLTT 11270 & 53.8689 & $+42.8930$ & M0.4 & NLTT 11280 & $-0.40$ & 0.08 & C11 & $-0.30$ & 0.06 & C11\\
NLTT 11500 & 54.8955 & $+18.3143$ & M1.8 & HIP 17076 & $-0.52$ & 0.08 & C11 & $-0.44$ & 0.06 & C11\\
PM J0355+5214 & 58.9037 & $+52.2414$ & M2.7 & HIP 18366 & $-0.36$ & 0.05 & Ra07 & $-0.33$ & 0.06 & C11\\
Gl 173.1 & 69.9303 & $+9.8630$ & M3.2 & HIP 21710 & $-0.34$ & 0.04 & N12 & ... & ... & ...\\
Wo 9169 & 73.9769 & $+4.6712$ & M2.3 & HIP 22919 & $+0.05$ & 0.03 & VF05 & $+0.04$ & 0.03 & VF05\\
PM I05003+2507 & 75.0814 & $+25.1308$ & M1.2 & HIP 23259 & $-0.03$ & 0.08 & C11 & $-0.01$ & 0.06 & C11\\
NN 3348 & 82.2355 & $+12.5316$ & M4.0 & HIP 25662 & $-0.22$ & 0.03 & VF05 & $-0.10$ & 0.03 & VF05\\
Gl 212 & 85.3780 & $+53.4899$ & M1.0 & HIP 26779 & $+0.19$ & 0.03 & VF05 & $+0.16$ & 0.03 & VF05\\
NLTT 15511 & 85.6896 & $+2.6948$ & M3.1 & HIP 26907 & $+0.10$ & 0.06 & B06 & $-0.21$ & 0.06 & This work\\
NLTT 15601 & 86.5807 & $+1.2131$ & M2.6 & HIP 27253 & $+0.45$ & 0.03 & VF05 & $+0.27$ & 0.03 & VF05\\
NLTT 15974 & 90.8105 & $+19.3595$ & K5.7 & HIP 28671 & $-1.04$ & 0.05 & Ra07 & ... & ... & ...\\
Gl 231.1 & 94.2944 & $+5.1173$ & M3.7 & HIP 29860 & $-0.04$ & 0.03 & VF05 & $-0.08$ & 0.03 & VF05\\
NLTT 16628 & 97.8489 & $+0.6124$ & M1.4 & HIP 31127 & $-0.54$ & 0.03 & This work & $-0.45$ & 0.03 & This work\\
PM J0636+3751W & 99.1801 & $+37.8588$ & M3.1 & HIP 31597 & $+0.09$ & 0.03 & This work & $+0.08$ & 0.03 & This work\\
NN 3408 & 101.5311 & $+32.5542$ & M0.9 & HIP 32423 & $-0.26$ & 0.03 & This work & $-0.21$ & 0.04 & This work\\
Gl 250 & 103.0752 & $-5.1900$ & M2.3 & HIP 32984 & $+0.14$ & 0.03 & VF05 & $-0.01$ & 0.03 & VF05\\
PM J0719+6644N & 109.7882 & $+66.7415$ & K7.7 & HIP 35449 & $+0.21$ & 0.03 & This work & $+0.18$ & 0.03 & This work\\
Gl 297.2 & 122.6428 & $-13.8143$ & M2.3 & HIP 40035 & $-0.04$ & 0.05 & F08 & $-0.03$ & 0.06 & C11\\
NLTT 19115 & 123.5790 & $+63.0777$ & M1.5 & HIP 40298 & $-0.07$ & 0.03 & This work & $-0.09$ & 0.03 & This work\\
NLTT 19184 & 124.0426 & $+57.0800$ & M3.0 & HIP 40497 & $-0.20$ & 0.07 & M04 & $-0.19$ & 0.06 & C11\\
PM J0850+3505 & 132.6872 & $+35.0845$ & M0.2 & HIP 43426 & $+0.24$ & 0.08 & C11 & $+0.22$ & 0.06 & C11\\
Gl 324 & 133.1702 & $+28.3163$ & M4.1 & HIP 43587 & $+0.31$ & 0.03 & VF05 & $+0.25$ & 0.03 & VF05\\
PM J0902+0602 & 135.7217 & $+6.0360$ & M1.4 & NLTT 12373 & $-0.08$ & 0.05 & This work & $-0.00$ & 0.08 & This work\\
PM J0915+2321 & 138.7921 & $+23.3591$ & M1.4 & HIP 45406 & $+0.31$ & 0.07 & Ro07 & $+0.22$ & 0.06 & C11\\
NLTT 21492 & 140.3235 & $+60.3629$ & M1.6 & HIP 45863 & $-0.12$ & 0.03 & This work & $-0.13$ & 0.03 & This work\\
NLTT 21671 & 141.0994 & $+6.3783$ & M4.0 & HIP 46134 & $+0.21$ & 0.07 & Ro07 & $+0.21$ & 0.06 & C11\\
NLTT 23002 & 149.3497 & $+50.3131$ & M0.2 & NLTT 23002 & $-0.15$ & 0.03 & This work & $-0.11$ & 0.03 & This work\\
PM J1000+3155 & 150.2091 & $+31.9291$ & M6.0 & HIP 49081 & $+0.20$ & 0.03 & VF05 & $+0.11$ & 0.03 & VF05\\
NLTT 24144 & 155.5313 & $+12.0772$ & M1.5 & HIP 50802 & $-0.01$ & 0.03 & This work & $-0.06$ & 0.03 & This work\\
Gl 394 & 157.6055 & $+55.9991$ & K7.1 & HIP 51459 & $-0.07$ & 0.03 & VF05 & $-0.05$ & 0.03 & VF05\\
NN 3628 & 162.6593 & $+51.7504$ & M4.1 & HIP 53008 & $+0.13$ & 0.07 & Ro07 & $-0.22$ & 0.06 & C11\\
NLTT 26194 & 166.1707 & $-4.2236$ & M0.4 & HIP 54155 & $+0.16$ & 0.03 & This work & $+0.11$ & 0.07 & This work\\
NLTT 27152 & 170.4546 & $+18.1911$ & M0.5 & HIP 55486 & $+0.46$ & 0.03 & This work & $+0.42$ & 0.03 & This work\\
NLTT 28036 & 174.4580 & $+41.8331$ & M2.2 & HIP 56729 & $-0.09$ & 0.03 & This work & $-0.04$ & 0.03 & This work\\
NLTT 28180 & 175.0868 & $+9.5126$ & M1.6 & HIP 56930 & $-0.12$ & 0.03 & This work & $-0.17$ & 0.05 & This work\\
PM J1204+1728S & 181.2338 & $+17.4699$ & M3.7 & HIP 58919 & $+0.05$ & 0.08 & C11 & $+0.05$ & 0.06 & C11\\
NLTT 29641 & 181.7372 & $+5.8026$ & K5.7 & HIP 59080 & $-0.16$ & 0.03 & This work & $-0.13$ & 0.03 & This work\\
NLTT 29745 & 182.2307 & $+21.7921$ & M0.2 & HIP 59233 & $-0.80$ & 0.05 & Ra07 & $-0.70$ & 0.06 & C11\\
NLTT 30986 & 187.7646 & $+61.2675$ & M1.8 & HIP 61081 & $-0.54$ & 0.03 & This work & $-0.42$ & 0.03 & This work\\
NLTT 31037 & 188.0777 & $+12.1733$ & M0.1 & HIP 61189 & $+0.11$ & 0.03 & This work & $+0.05$ & 0.03 & This work\\
PM J1237+3549 & 189.3144 & $+35.8216$ & M1.8 & HIP 61589 & $-0.05$ & 0.03 & This work & $-0.08$ & 0.05 & This work\\
NLTT 33176 & 197.8435 & $+9.6036$ & K7.5 & HIP 64345 & $-0.57$ & 0.03 & This work & $-0.39$ & 0.03 & This work\\
NLTT 33528 & 199.2148 & $+17.0166$ & M0.7 & HIP 64797 & $-0.12$ & 0.03 & This work & $-0.13$ & 0.03 & This work\\
NLTT 34150 & 201.8937 & $-21.6659$ & M3.0 & HIP 65636 & $+0.13$ & 0.03 & This work & $+0.01$ & 0.03 & This work\\
NLTT 34357 & 202.8740 & $-7.9999$ & M0.1 & HIP 65963 & $-0.14$ & 0.03 & This work & $-0.08$ & 0.03 & This work\\
NLTT 36190 & 211.2327 & $+1.9564$ & M1.8 & HIP 68799 & $-0.03$ & 0.03 & This work & $-0.06$ & 0.03 & This work\\
NLTT 36893 & 214.5500 & $+12.7422$ & M0.6 & HIP 69893 & $-0.90$ & 0.08 & C11 & $-0.77$ & 0.06 & C11\\
NLTT 36969 & 214.8994 & $-5.1522$ & M4.3 & HIP 70016 & $-0.18$ & 0.03 & VF05 & $-0.15$ & 0.03 & VF05\\
NLTT 37004 & 215.1637 & $-23.3844$ & M0.1 & HIP 70100 & $+0.15$ & 0.03 & This work & $+0.13$ & 0.03 & This work\\
NLTT 37283 & 216.1142 & $+60.2548$ & M2.0 & HIP 70426 & $+0.09$ & 0.03 & This work & $+0.03$ & 0.04 & This work\\
Gl 549 & 216.2983 & $+51.8315$ & M2.5 & HIP 70497 & $-0.00$ & 0.05 & LH05 & $-0.01$ & 0.06 & C11\\
PM J1425+2035W & 216.3579 & $+20.5961$ & M4.8 & HIP 70520 & $-0.58$ & 0.05 & Ra07 & $-0.40$ & 0.06 & C11\\
NLTT 37349 & 216.6910 & $-5.1721$ & M4.0 & HIP 70623 & $+0.56$ & 0.03 & VF05 & $+0.46$ & 0.03 & VF05\\
NLTT 39578 & 227.9644 & $+39.5506$ & M2.8 & HIP 74396 & $-0.09$ & 0.03 & This work & $-0.07$ & 0.03 & This work\\
NLTT 39754 & 229.1053 & $+16.7949$ & M2.8 & HIP 74734 & $-0.32$ & 0.03 & This work & $-0.27$ & 0.03 & This work\\
NLTT 39942 & 230.1179 & $+0.1908$ & K7.5 & HIP 75069 & $-0.38$ & 0.03 & This work & $-0.34$ & 0.03 & This work\\
NLTT 40401 & 232.2889 & $+57.4117$ & M0.7 & HIP 75783 & $-0.17$ & 0.08 & C11 & $-0.12$ & 0.06 & C11\\
NLTT 40692 & 233.8570 & $+60.0854$ & M4.1 & HIP 76315 & $+0.11$ & 0.03 & VF05 & $-0.08$ & 0.03 & VF05\\
PM I15393-1016 & 234.8420 & $-10.2696$ & M2.1 & HIP 76668 & $-0.06$ & 0.03 & This work & $-0.14$ & 0.03 & This work\\
Gl 611 & 241.2119 & $+39.1600$ & M3.8 & HIP 78775 & $-0.69$ & 0.03 & VF05 & $-0.49$ & 0.03 & VF05\\
NLTT 42006 & 241.8236 & $-14.3797$ & K7.9 & HIP 78969 & $+0.19$ & 0.03 & This work & $+0.12$ & 0.03 & This work\\
Gl 615.2 & 243.4845 & $+33.7734$ & M2.7 & HIP 79607 & $-0.06$ & 0.03 & VF05 & $-0.05$ & 0.03 & VF05\\
NLTT 42396 & 243.7208 & $+60.6411$ & M3.5 & HIP 79629 & $-0.25$ & 0.04 & This work & $-0.25$ & 0.06 & This work\\
Gl 654 & 256.3076 & $-5.0941$ & M1.8 & HIP 83591 & $-0.41$ & 0.03 & VF05 & $-0.30$ & 0.03 & VF05\\
NLTT 44569 & 259.4107 & $+52.4062$ & M3.8 & HIP 84616 & $-0.12$ & 0.03 & This work & $-0.09$ & 0.03 & This work\\
PM J1742+1643 & 265.7169 & $+16.7300$ & M1.7 & PM J1742+1645 & $-0.09$ & 0.03 & This work & $+0.01$ & 0.03 & This work\\
NLTT 45430 & 266.6048 & $+27.7169$ & M3.3 & HIP 86974 & $+0.30$ & 0.03 & VF05 & $+0.24$ & 0.03 & VF05\\
NLTT 45473 & 266.9347 & $+27.7854$ & M1.5 & HIP 87082 & $-0.05$ & 0.03 & This work & $-0.03$ & 0.05 & This work\\
PM I18006+6832 & 270.1540 & $+68.5484$ & K7.5 & HIP 88188 & $+0.05$ & 0.04 & This work & $-0.04$ & 0.07 & This work\\
NLTT 45791 & 270.1893 & $+29.5658$ & M2.1 & HIP 88194 & $-0.06$ & 0.03 & VF05 & $-0.06$ & 0.03 & VF05\\
NLTT 45826 & 270.6608 & $+4.4813$ & M2.2 & HIP 88365 & $-0.66$ & 0.03 & This work & $-0.34$ & 0.03 & This work\\
PM I18247-0620 & 276.1954 & $-6.3420$ & M3.2 & HIP 90246 & $-0.01$ & 0.03 & This work & $-0.08$ & 0.03 & This work\\
NLTT 46858 & 280.2300 & $+31.5307$ & M1.3 & HIP 91605 & $-0.51$ & 0.08 & C11 & $-0.45$ & 0.06 & C11\\
PM I19321-1119 & 293.0338 & $-11.3326$ & M4.1 & HIP 96085 & $+0.05$ & 0.03 & VF05 & $-0.05$ & 0.03 & VF05\\
Gl768.1B & 297.7528 & $+10.4111$ & M3.4 & HIP 97675 & $+0.16$ & 0.03 & VF05 & $+0.12$ & 0.03 & VF05\\
Gl 777 & 300.8607 & $+29.8665$ & M4.3 & HIP 98767 & $+0.21$ & 0.03 & VF05 & $+0.19$ & 0.03 & VF05\\
Gl 783.2 & 302.8052 & $+16.1855$ & M3.9 & HIP 99452 & $-0.15$ & 0.03 & VF05 & $-0.09$ & 0.03 & VF05\\
NLTT 49011 & 304.1832 & $+50.2873$ & M2.6 & HIP 99965 & $+0.14$ & 0.08 & C11 & $+0.13$ & 0.06 & C11\\
Gl 797 & 310.1855 & $+19.9009$ & M2.6 & HIP 102040 & $-0.09$ & 0.03 & VF05 & $-0.09$ & 0.03 & VF05\\
NLTT 50489 & 316.2824 & $+14.5911$ & M1.7 & HIP 104097 & $-0.38$ & 0.03 & This work & $-0.27$ & 0.03 & This work\\
NLTT 52304 & 327.9745 & $+42.3443$ & M0.5 & HIP 107920 & $+0.03$ & 0.07 & Ro07 & $+0.15$ & 0.06 & C11\\
PM J2157+2854 & 329.3739 & $+28.9138$ & M1.9 & HIP 108388 & $+0.21$ & 0.07 & Ro07 & ... & ... & ...\\
NLTT 52593 & 329.7192 & $-4.3385$ & M4.2 & HIP 108506 & $+0.16$ & 0.03 & VF05 & $+0.08$ & 0.03 & VF05\\
PM J2206+4322W & 331.6451 & $+43.3785$ & M3.6 & PM J2206+4322E & $+0.30$ & 0.03 & This work & $+0.15$ & 0.03 & This work\\
NN 4269 & 334.0108 & $+54.6665$ & M4.0 & HIP 109926 & $+0.01$ & 0.05 & F08 & $+0.04$ & 0.06 & C11\\
PM J2231+4509 & 337.7771 & $+45.1622$ & M2.8 & HIP 111148 & $-0.00$ & 0.03 & VF05 & $-0.02$ & 0.03 & VF05\\
NLTT 54820 & 341.6764 & $+12.1725$ & M2.0 & HIP 112447 & $-0.22$ & 0.03 & VF05 & $-0.16$ & 0.03 & VF05\\
Wo 9801 & 343.1240 & $+9.9012$ & M3.2 & HIP 112935 & $-0.18$ & 0.04 & T05 & $-0.05$ & 0.06 & C11\\
Gl 889 & 346.8136 & $-23.1316$ & M3.5 & HIP 114156 & $-0.04$ & 0.08 & This work & $-0.06$ & 0.05 & This work\\
NLTT 56041 & 347.5895 & $+49.0173$ & K5.5 & HIP 114420 & $+0.18$ & 0.08 & C11 & $+0.18$ & 0.06 & C11\\
NLTT 57309 & 353.8728 & $+31.0162$ & M2.8 & HIP 116421 & $-0.40$ & 0.03 & VF05 & $-0.20$ & 0.03 & VF05\\
NLTT 57675 & 355.4381 & $-5.9707$ & M3.6 & HIP 116906 & $-0.03$ & 0.03 & VF05 & $-0.02$ & 0.03 & VF05\\
PM J2355+0041W & 358.8967 & $+0.6948$ & M1.8 & HIP 117960 & $+0.12$ & 0.03 & This work & $+0.06$ & 0.03 & This work\\
NLTT 58659 & 359.8767 & $+44.6016$ & K7.1 & HIP 118282 & $-0.67$ & 0.03 & This work & $-0.47$ & 0.03 & This work\\
\enddata
\tablecomments{Table \ref{tab:sample} is published in its entirety in the electronic edition of the {\it Astronomical Journal}. A portion is shown here for guidance regarding its form and content.}
\tablenotetext{a}{Spectral types derived from TiO and CaH indices, (see \citet{Lepine:2012}). Continuous spectral types (to 0.1) are used for plotting/binning/calculations, even though spectral types are only accurate to $\pm$0.2 (and by convention should be rounded to the nearest 0.5).}
\tablenotetext{b}{[M/H] and [Fe/H] values shown here include our applied corrections (see Section~\ref{sec:analysis}).}
\tablenotetext{c}{Metallicity sources: 
C01 = \citet{2001A&A...373..159C},
M04 = \citet{2004A&A...418..551M}, 
LH05 = \citet{2005AJ....129.1063L}, 
VF05 = \citet{2005ApJS..159..141V},
T05 = \citet{2005PASJ...57...27T}, 
B06 = \citet{Bean:2006fk},
Ra07 = \citet{2007A&A...465..271R},
Ro07 = \citet{2007ApJS..169..430R},
F08 = \citet{2008MNRAS.384..173F}, 
S11 = \citet{2011A&A...526A..71D}, 
C11 = \citet{2011A&A...530A.138C}, 
N12 = \citet{2012A&A...538A..25N}
CFHT = analysis of CFHT/ESPaDOnS spectra as part of this program.\\
Note that all metallicities sources are from high-resolution spectra, with the exception of Ro07, which uses moderate-resolution spectra, and C11, which uses Str\"{o}mgren photometry.
}
\label{tab:sample}
\end{deluxetable*}

==> anc/T1_mrt.txt <==
Title: Prospecting in late-type dwarfs: a calibration of infrared and visible 
       spectroscopic metallicities of late-K and M dwarfs spanning 1.5 dex 
Authors: Mann A.W., Brewer J., Gaidos E., Lepine S., Hilton E.J. 
Table: Wide Binary Sample
================================================================================
Byte-by-byte Description of file: aj456848t1_mrt.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label   Explanations
--------------------------------------------------------------------------------
   1- 14 A14    ---     CName   Companion name
  16- 23 F8.4   deg     RAdeg   Right Ascension in decimal degrees (J2000)
  25- 32 F8.4   deg     DEdeg   Declination in decimal degrees (J2000)
  34- 37 A4     ---     SpType  Spectral type (1)
  39- 52 A14    ---     PName   Primary name
  54- 58 F5.2   [-]     [Fe/H]  The [Fe/H] metallicity (2)
  60- 63 F4.2   [-]   e_[Fe/H]  Uncertainty in [Fe/H]
  65- 73 A9     ---   r_[Fe/H]  Reference for [Fe/H] (3)
  75- 79 F5.2   [-]     [M/H]   ? Metallicity (2)
  81- 84 F4.2   [-]   e_[M/H]   ? Uncertainty in [M/H]
  86- 94 A9     ---   r_[M/H]   Reference for [M/H] (3)
--------------------------------------------------------------------------------
Note (1): Derived from TiO and CaH indices, (see Lepine et al. 2012). 
          Continuous spectral types (to 0.1) are used for 
          plotting/binning/calculations, even though spectral types are only 
          accurate to {+/-} 0.2 (and by convention should be rounded to the 
          nearest 0.5). 
Note (2): Includes our applied corrections (see Section 4). 
Note (3): Note that all metallicities sources are from high-resolution spectra,
          with the exception of Ro07, which uses moderate-resolution spectra, 
          and C11, which uses Stromgren photometry.
      C01 = Cayrel de Strobel et al. (2001);
      M04 = Mishenina et al. (2004);
     LH05 = Luck & Heiter (2005); 
     VF05 = Valenti & Fischer (2005);
      T05 = Takeda et al. (2005);
      B06 = Bean et al. (2006);
     Ra07 = Ramirez et al. (2007);
     Ro07 = Robinson et al. (2007);
      F08 = Fuhrmann (2008);
      S11 = da Silva et al. (2011);
      C11 = Casagrande et al. (2011);
      N12 = Neves et al. (2012);
This work = analysis of CFHT/ESPaDOnS spectra as part of this program. 
--------------------------------------------------------------------------------
NLTT 738         3.8107 +53.0794 M2.2 HIP 1224       +0.07 0.03 This work +0.03 0.03 This work 
NLTT 923         4.6075 +44.0272 M4.1 HIP 1475       -0.05 0.03 VF05      -0.53 0.03 VF05      
NLTT 2478       11.3066  +0.2642 M3.8 HIP 3540       +0.02 0.03 VF05      -0.01 0.03 VF05      
NLTT 3598       16.3740 +15.3885 K7.4 HIP 5110       -0.09 0.03 This work -0.13 0.03 This work 
NLTT 3725       16.9105 +22.9558 M3.9 HIP 5286       +0.25 0.03 This work +0.21 0.05 This work 
Gl 56.3         19.6676  -0.8744 K7.6 HIP 6130       -0.01 0.06 C01       +0.01 0.06 C11       
NLTT 4568       20.6531 +12.7524 K7.8 HIP 6431       +0.10 0.03 This work +0.04 0.03 This work 
NLTT 4599       20.7525 -12.9583 K7.9 HIP 6456       +0.45 0.03 This work +0.36 0.06 This work 
Gl 81.1         29.2961 -10.2481 M0.1 HIP 9094       +0.12 0.03 VF05      +0.05 0.03 VF05      
Gl 100          37.1329 -20.0407 M2.9 HIP 11565      -0.28 0.04 N12                            
NLTT 8107       37.2792 +22.8671 K5.9 HIP 11572      -0.08 0.03 This work +0.00 0.03 This work 
Gl 105          39.0636  +6.8717 M3.9 HIP 12114      -0.12 0.03 VF05      -0.00 0.03 VF05      
NLTT 8787       41.0427 +49.2317 M1.6 HIP 12777      +0.06 0.03 VF05      +0.02 0.03 VF05      
Gl 118.2        43.8991 +26.8724 M3.8 HIP 13642      +0.28 0.03 VF05      +0.21 0.03 VF05      
NN 3195         46.1810 +61.7358 M2.9 HIP 14286      -0.28 0.03 S11       -0.26 0.06 C11       
NLTT 10349      48.7538  +1.0523 M1.0 HIP 15126      -0.92 0.03 This work -0.66 0.03 This work 
NLTT 11125      53.0251 +43.6669 K7.3 HIP 16467      -0.01 0.03 This work -0.01 0.03 This work 
NLTT 11176      53.3085 +46.2553 K7.3 HIP 16563      +0.20 0.03 This work +0.16 0.06 This work 
NLTT 11270      53.8689 +42.8930 M0.4 NLTT 11280     -0.40 0.08 C11       -0.30 0.06 C11       
NLTT 11500      54.8955 +18.3143 M1.8 HIP 17076      -0.52 0.08 C11       -0.44 0.06 C11       
PM J0355+5214   58.9037 +52.2414 M2.7 HIP 18366      -0.36 0.05 Ra07      -0.33 0.06 C11       
Gl 173.1        69.9303  +9.8630 M3.2 HIP 21710      -0.34 0.04 N12                            
Wo 9169         73.9769  +4.6712 M2.3 HIP 22919      +0.05 0.03 VF05      +0.04 0.03 VF05      
PM I05003+2507  75.0814 +25.1308 M1.2 HIP 23259      -0.03 0.08 C11       -0.01 0.06 C11       
NN 3348         82.2355 +12.5316 M4.0 HIP 25662      -0.22 0.03 VF05      -0.10 0.03 VF05      
Gl 212          85.3780 +53.4899 M1.0 HIP 26779      +0.19 0.03 VF05      +0.16 0.03 VF05      
NLTT 15511      85.6896  +2.6948 M3.1 HIP 26907      +0.10 0.06 B06       -0.21 0.06 This work 
NLTT 15601      86.5807  +1.2131 M2.6 HIP 27253      +0.45 0.03 VF05      +0.27 0.03 VF05      
NLTT 15974      90.8105 +19.3595 K5.7 HIP 28671      -1.04 0.05 Ra07                           
Gl 231.1        94.2944  +5.1173 M3.7 HIP 29860      -0.04 0.03 VF05      -0.08 0.03 VF05      
NLTT 16628      97.8489  +0.6124 M1.4 HIP 31127      -0.54 0.03 This work -0.45 0.03 This work 
PM J0636+3751W  99.1801 +37.8588 M3.1 HIP 31597      +0.09 0.03 This work +0.08 0.03 This work 
NN 3408        101.5311 +32.5542 M0.9 HIP 32423      -0.26 0.03 This work -0.21 0.04 This work 
Gl 250         103.0752  -5.1900 M2.3 HIP 32984      +0.14 0.03 VF05      -0.01 0.03 VF05      
PM J0719+6644N 109.7882 +66.7415 K7.7 HIP 35449      +0.21 0.03 This work +0.18 0.03 This work 
Gl 297.2       122.6428 -13.8143 M2.3 HIP 40035      -0.04 0.05 F08       -0.03 0.06 C11       
NLTT 19115     123.5790 +63.0777 M1.5 HIP 40298      -0.07 0.03 This work -0.09 0.03 This work 
NLTT 19184     124.0426 +57.0800 M3.0 HIP 40497      -0.20 0.07 M04       -0.19 0.06 C11       
PM J0850+3505  132.6872 +35.0845 M0.2 HIP 43426      +0.24 0.08 C11       +0.22 0.06 C11       
Gl 324         133.1702 +28.3163 M4.1 HIP 43587      +0.31 0.03 VF05      +0.25 0.03 VF05      
PM J0902+0602  135.7217  +6.0360 M1.4 NLTT 12373     -0.08 0.05 This work -0.00 0.08 This work 
PM J0915+2321  138.7921 +23.3591 M1.4 HIP 45406      +0.31 0.07 Ro07      +0.22 0.06 C11       
NLTT 21492     140.3235 +60.3629 M1.6 HIP 45863      -0.12 0.03 This work -0.13 0.03 This work 
NLTT 21671     141.0994  +6.3783 M4.0 HIP 46134      +0.21 0.07 Ro07      +0.21 0.06 C11       
NLTT 23002     149.3497 +50.3131 M0.2 NLTT 23002     -0.15 0.03 This work -0.11 0.03 This work 
PM J1000+3155  150.2091 +31.9291 M6.0 HIP 49081      +0.20 0.03 VF05      +0.11 0.03 VF05      
NLTT 24144     155.5313 +12.0772 M1.5 HIP 50802      -0.01 0.03 This work -0.06 0.03 This work 
Gl 394         157.6055 +55.9991 K7.1 HIP 51459      -0.07 0.03 VF05      -0.05 0.03 VF05      
NN 3628        162.6593 +51.7504 M4.1 HIP 53008      +0.13 0.07 Ro07      -0.22 0.06 C11       
NLTT 26194     166.1707  -4.2236 M0.4 HIP 54155      +0.16 0.03 This work +0.11 0.07 This work 
NLTT 27152     170.4546 +18.1911 M0.5 HIP 55486      +0.46 0.03 This work +0.42 0.03 This work 
NLTT 28036     174.4580 +41.8331 M2.2 HIP 56729      -0.09 0.03 This work -0.04 0.03 This work 
NLTT 28180     175.0868  +9.5126 M1.6 HIP 56930      -0.12 0.03 This work -0.17 0.05 This work 
PM J1204+1728S 181.2338 +17.4699 M3.7 HIP 58919      +0.05 0.08 C11       +0.05 0.06 C11       
NLTT 29641     181.7372  +5.8026 K5.7 HIP 59080      -0.16 0.03 This work -0.13 0.03 This work 
NLTT 29745     182.2307 +21.7921 M0.2 HIP 59233      -0.80 0.05 Ra07      -0.70 0.06 C11       
NLTT 30986     187.7646 +61.2675 M1.8 HIP 61081      -0.54 0.03 This work -0.42 0.03 This work 
NLTT 31037     188.0777 +12.1733 M0.1 HIP 61189      +0.11 0.03 This work +0.05 0.03 This work 
PM J1237+3549  189.3144 +35.8216 M1.8 HIP 61589      -0.05 0.03 This work -0.08 0.05 This work 
NLTT 33176     197.8435  +9.6036 K7.5 HIP 64345      -0.57 0.03 This work -0.39 0.03 This work 
NLTT 33528     199.2148 +17.0166 M0.7 HIP 64797      -0.12 0.03 This work -0.13 0.03 This work 
NLTT 34150     201.8937 -21.6659 M3.0 HIP 65636      +0.13 0.03 This work +0.01 0.03 This work 
NLTT 34357     202.8740  -7.9999 M0.1 HIP 65963      -0.14 0.03 This work -0.08 0.03 This work 
NLTT 36190     211.2327  +1.9564 M1.8 HIP 68799      -0.03 0.03 This work -0.06 0.03 This work 
NLTT 36893     214.5500 +12.7422 M0.6 HIP 69893      -0.90 0.08 C11       -0.77 0.06 C11       
NLTT 36969     214.8994  -5.1522 M4.3 HIP 70016      -0.18 0.03 VF05      -0.15 0.03 VF05      
NLTT 37004     215.1637 -23.3844 M0.1 HIP 70100      +0.15 0.03 This work +0.13 0.03 This work 
NLTT 37283     216.1142 +60.2548 M2.0 HIP 70426      +0.09 0.03 This work +0.03 0.04 This work 
Gl 549         216.2983 +51.8315 M2.5 HIP 70497      -0.00 0.05 LH05      -0.01 0.06 C11       
PM J1425+2035W 216.3579 +20.5961 M4.8 HIP 70520      -0.58 0.05 Ra07      -0.40 0.06 C11       
NLTT 37349     216.6910  -5.1721 M4.0 HIP 70623      +0.56 0.03 VF05      +0.46 0.03 VF05      
NLTT 39578     227.9644 +39.5506 M2.8 HIP 74396      -0.09 0.03 This work -0.07 0.03 This work 
NLTT 39754     229.1053 +16.7949 M2.8 HIP 74734      -0.32 0.03 This work -0.27 0.03 This work 
NLTT 39942     230.1179  +0.1908 K7.5 HIP 75069      -0.38 0.03 This work -0.34 0.03 This work 
NLTT 40401     232.2889 +57.4117 M0.7 HIP 75783      -0.17 0.08 C11       -0.12 0.06 C11       
NLTT 40692     233.8570 +60.0854 M4.1 HIP 76315      +0.11 0.03 VF05      -0.08 0.03 VF05      
PM I15393-1016 234.8420 -10.2696 M2.1 HIP 76668      -0.06 0.03 This work -0.14 0.03 This work 
Gl 611         241.2119 +39.1600 M3.8 HIP 78775      -0.69 0.03 VF05      -0.49 0.03 VF05      
NLTT 42006     241.8236 -14.3797 K7.9 HIP 78969      +0.19 0.03 This work +0.12 0.03 This work 
Gl 615.2       243.4845 +33.7734 M2.7 HIP 79607      -0.06 0.03 VF05      -0.05 0.03 VF05      
NLTT 42396     243.7208 +60.6411 M3.5 HIP 79629      -0.25 0.04 This work -0.25 0.06 This work 
Gl 654         256.3076  -5.0941 M1.8 HIP 83591      -0.41 0.03 VF05      -0.30 0.03 VF05      
NLTT 44569     259.4107 +52.4062 M3.8 HIP 84616      -0.12 0.03 This work -0.09 0.03 This work 
PM J1742+1643  265.7169 +16.7300 M1.7 PM J1742+1645  -0.09 0.03 This work                      
NLTT 45430     266.6048 +27.7169 M3.3 HIP 86974      +0.30 0.03 VF05      +0.24 0.03 VF05      
NLTT 45473     266.9347 +27.7854 M1.5 HIP 87082      -0.05 0.03 This work -0.03 0.05 This work 
PM I18006+6832 270.1540 +68.5484 K7.5 HIP 88188      +0.05 0.04 This work -0.04 0.07 This work 
NLTT 45791     270.1893 +29.5658 M2.1 HIP 88194      -0.06 0.03 VF05      -0.06 0.03 VF05      
NLTT 45826     270.6608  +4.4813 M2.2 HIP 88365      -0.66 0.03 This work -0.34 0.03 This work 
PM I18247-0620 276.1954  -6.3420 M3.2 HIP 90246      -0.01 0.03 This work -0.08 0.03 This work 
NLTT 46858     280.2300 +31.5307 M1.3 HIP 91605      -0.51 0.08 C11       -0.45 0.06 C11       
PM I19321-1119 293.0338 -11.3326 M4.1 HIP 96085      +0.05 0.03 VF05      -0.05 0.03 VF05      
Gl768.1B       297.7528 +10.4111 M3.4 HIP 97675      +0.16 0.03 VF05      +0.12 0.03 VF05      
Gl 777         300.8607 +29.8665 M4.3 HIP 98767      +0.21 0.03 VF05      +0.19 0.03 VF05      
Gl 783.2       302.8052 +16.1855 M3.9 HIP 99452      -0.15 0.03 VF05      -0.09 0.03 VF05      
NLTT 49011     304.1832 +50.2873 M2.6 HIP 99965      +0.14 0.08 C11       +0.13 0.06 C11       
Gl 797         310.1855 +19.9009 M2.6 HIP 102040     -0.09 0.03 VF05      -0.09 0.03 VF05      
NLTT 50489     316.2824 +14.5911 M1.7 HIP 104097     -0.38 0.03 This work -0.27 0.03 This work 
NLTT 52304     327.9745 +42.3443 M0.5 HIP 107920     +0.03 0.07 Ro07      +0.15 0.06 C11       
PM J2157+2854  329.3739 +28.9138 M1.9 HIP 108388     +0.21 0.07 Ro07                           
NLTT 52593     329.7192  -4.3385 M4.2 HIP 108506     +0.16 0.03 VF05      +0.08 0.03 VF05      
PM J2206+4322W 331.6451 +43.3785 M3.6 PM J2206+4322E +0.30 0.03 This work +0.15 0.03 This work 
NN 4269        334.0108 +54.6665 M4.0 HIP 109926     +0.01 0.05 F08       +0.04 0.06 C11       
PM J2231+4509  337.7771 +45.1622 M2.8 HIP 111148     -0.00 0.03 VF05      -0.02 0.03 VF05      
NLTT 54820     341.6764 +12.1725 M2.0 HIP 112447     -0.22 0.03 VF05      -0.16 0.03 VF05      
Wo 9801        343.1240  +9.9012 M3.2 HIP 112935     -0.18 0.04 T05       -0.05 0.06 C11       
Gl 889         346.8136 -23.1316 M3.5 HIP 114156     -0.04 0.08 This work -0.06 0.05 This work 
NLTT 56041     347.5895 +49.0173 K5.5 HIP 114420     +0.18 0.08 C11       +0.18 0.06 C11       
NLTT 57309     353.8728 +31.0162 M2.8 HIP 116421     -0.40 0.03 VF05      -0.20 0.03 VF05      
NLTT 57675     355.4381  -5.9707 M3.6 HIP 116906     -0.03 0.03 VF05      -0.02 0.03 VF05      
PM J2355+0041W 358.8967  +0.6948 M1.8 HIP 117960     +0.12 0.03 This work +0.06 0.03 This work 
NLTT 58659     359.8767 +44.6016 K7.1 HIP 118282     -0.67 0.03 This work -0.47 0.03 This work 


==> anc/T5_latex.txt <==
\begin{table} 
\centering
\caption{Metal-Sensitive Features}
\renewcommand{\arraystretch}{0.4}
 \setlength{\tabcolsep}{0.04in}
\begin{tabular}{lll | ccc | ccc}
\hline \hline
\multicolumn{1}{c}{F\#} & \multicolumn{1}{c}{Center $\lambda$} & \multicolumn{1}{c|}{Width}   & \multicolumn{6}{c}{R$_{ap}^2$} \\
 & \multicolumn{1}{c}{ [$\mu$m]} & \multicolumn{1}{c|}{ [\AA]} & \multicolumn{3}{c}{[Fe/H]} & \multicolumn{3}{c}{[M/H]} \\
&  &  & \colhead{All} &  \colhead{Early} &  \colhead{late}  & \colhead{All} &  \colhead{Early} &  \colhead{late}  \\
 \hline
... & 0.3980 &  23 & ... & 0.42 & 0.18 & ... & 0.38 & ... \\
... & 0.4098 &  35 & ... & 0.30 & 0.26 & ... & 0.24 & ... \\
... & 0.4148 &  68 & 0.10 & 0.28 & 0.36 & ... & 0.21 & 0.28 \\
... & 0.4342 &  23 & ... & 0.23 & ... & 0.10 & 0.30 & ... \\
... & 0.4444 &  41 & ... & 0.31 & 0.26 & ... & 0.28 & ... \\
F01 & 0.4648 &  23 & ... & 0.56 & ... & ... & 0.54 & ... \\
... & 0.5384 &  20 & 0.13 & 0.39 & ... & ... & 0.31 & ... \\
... & 0.5444 &  53 & 0.15 & 0.41 & ... & 0.13 & 0.36 & ... \\
... & 0.5524 &  77 & 0.11 & 0.42 & 0.20 & 0.10 & 0.39 & 0.22 \\
F02 & 0.5608 &  20 & ... & 0.43 & ... & ... & 0.30 & ... \\
F03 & 0.6118 &  20 & 0.14 & 0.20 & 0.26 & 0.15 & 0.26 & 0.39 \\
F04 & 0.6232 &  20 & ... & ... & 0.28 & ... & ... & 0.41 \\
... & 0.6356 &  20 & ... & 0.33 & 0.38 & 0.16 & 0.24 & 0.54 \\
F05 & 0.6416 &  41 & 0.13 & ... & 0.42 & 0.22 & ... & 0.57 \\
... & 0.6526 &  20 & 0.16 & 0.23 & 0.24 & 0.19 & ... & 0.34 \\
... & 0.6888 &  35 & ... & ... & 0.32 & 0.12 & ... & 0.47 \\
... & 0.7024 &  29 & ... & 0.31 & 0.28 & ... & ... & 0.43 \\
F06 & 0.7540 &  20 & 0.30 & 0.51 & 0.39 & 0.28 & 0.44 & 0.38 \\
... & 0.7942 &  20 & 0.30 & 0.37 & 0.29 & 0.35 & 0.32 & 0.39 \\
... & 0.8008 &  23 & 0.19 & ... & 0.31 & 0.26 & ... & 0.44 \\
F07 & 0.8208 &  35 & 0.36 & 0.77 & 0.23 & 0.31 & 0.69 & 0.22 \\
... & 0.8266 &  98 & 0.31 & 0.40 & 0.24 & 0.35 & 0.41 & 0.28 \\
F08 & 0.8684 &  26 & 0.14 & 0.63 & 0.23 & 0.15 & 0.53 & 0.18 \\
... & 0.8870 &  20 & 0.16 & 0.36 & 0.22 & 0.21 & 0.28 & 0.30 \\
... & 0.9025 &  20 & 0.16 & 0.29 & ... & 0.17 & 0.20 & ... \\
... & 0.9189 &  20 & 0.15 & 0.19 & 0.23 & 0.23 & 0.26 & 0.32 \\
... & 0.9507 &  20 & 0.12 & 0.25 & 0.34 & ... & ... & 0.27 \\
... & 0.9559 &  20 & 0.17 & 0.32 & 0.26 & 0.14 & 0.27 & 0.22 \\
... & 0.9627 &  20 & 0.16 & 0.32 & 0.23 & 0.12 & 0.23 & 0.21 \\
... & 0.9719 &  20 & 0.22 & 0.33 & 0.30 & 0.20 & 0.27 & 0.24 \\
... & 0.9931 &  68 & 0.18 & 0.23 & 0.22 & ... & ... & ... \\
... & 1.0569 &  41 & 0.23 & 0.44 & ... & 0.23 & 0.43 & ... \\
... & 1.0639 &  86 & 0.21 & 0.48 & ... & 0.25 & 0.49 & ... \\
... & 1.0834 &  20 & 0.13 & 0.48 & ... & 0.14 & 0.51 & ... \\
... & 1.1176 &  50 & 0.18 & 0.35 & ... & 0.18 & 0.31 & ... \\
F09 & 1.1396 &  26 & 0.35 & 0.46 & 0.28 & 0.27 & 0.35 & 0.19 \\
... & 1.1794 &  20 & 0.14 & 0.33 & ... & ... & 0.21 & ... \\
... & 1.1880 &  20 & 0.12 & 0.34 & ... & ... & 0.22 & ... \\
... & 1.1986 &  23 & 0.20 & 0.32 & ... & 0.14 & 0.22 & ... \\
... & 1.2432 &  23 & 0.26 & 0.68 & 0.22 & 0.22 & 0.62 & ... \\
... & 1.2532 &  23 & 0.23 & 0.41 & 0.25 & 0.17 & 0.26 & 0.21 \\
F10 & 1.2698 &  98 & 0.42 & 0.47 & 0.37 & 0.43 & 0.47 & 0.35 \\
F11 & 1.2908 &  20 & 0.51 & 0.63 & 0.41 & 0.41 & 0.55 & 0.26 \\
F12 & 1.3148 &  50 & 0.39 & 0.72 & 0.23 & 0.31 & 0.66 & 0.25 \\
... & 1.3292 &  20 & 0.31 & 0.46 & 0.22 & 0.28 & 0.41 & 0.29 \\
F13 & 1.3344 &  23 & 0.15 & 0.42 & 0.31 & 0.16 & 0.35 & 0.38 \\
... & 1.3472 &  55 & 0.18 & 0.30 & 0.26 & 0.24 & 0.42 & 0.30 \\
... & 1.3500 &  20 & 0.17 & 0.31 & 0.21 & 0.21 & 0.38 & 0.23 \\
... & 1.3780 &  44 & ... & 0.20 & ... & 0.16 & 0.27 & ... \\
... & 1.3986 &  26 & 0.14 & 0.28 & ... & 0.21 & 0.33 & ... \\
... & 1.4276 &  50 & 0.27 & 0.42 & ... & 0.25 & 0.35 & ... \\
... & 1.4366 &  53 & 0.14 & 0.32 & 0.26 & 0.11 & 0.26 & 0.24 \\
F14 & 1.4766 &  41 & 0.54 & 0.60 & 0.44 & 0.45 & 0.51 & 0.29 \\
F15 & 1.4836 &  23 & 0.43 & 0.73 & 0.18 & 0.36 & 0.66 & 0.25 \\
... & 1.4942 &  98 & 0.28 & 0.59 & ... & 0.24 & 0.60 & ... \\
... & 1.5000 &  65 & 0.14 & 0.52 & ... & 0.13 & 0.52 & 0.22 \\
F16 & 1.5172 &  33 & 0.48 & 0.70 & 0.48 & 0.48 & 0.69 & 0.45 \\
... & 1.5256 &  59 & 0.40 & 0.75 & 0.24 & 0.34 & 0.69 & ... \\
... & 1.5314 &  26 & 0.26 & 0.71 & ... & 0.22 & 0.65 & ... \\
... & 1.5468 &  29 & 0.25 & 0.58 & ... & 0.20 & 0.53 & ... \\
... & 1.5522 &  23 & 0.26 & 0.57 & ... & 0.21 & 0.56 & ... \\
... & 1.5628 &  23 & 0.16 & 0.42 & ... & 0.14 & 0.37 & ... \\
... & 1.5840 &  47 & 0.27 & 0.60 & 0.19 & 0.27 & 0.60 & 0.19 \\
... & 1.5940 &  86 & 0.20 & 0.58 & 0.24 & 0.21 & 0.57 & ... \\
... & 1.5978 &  20 & 0.29 & 0.68 & ... & 0.23 & 0.61 & ... \\
F17 & 1.6158 &  23 & 0.60 & 0.88 & 0.28 & 0.55 & 0.86 & 0.22 \\
... & 1.6202 &  23 & 0.48 & 0.85 & 0.21 & 0.46 & 0.80 & 0.27 \\
... & 1.6380 &  59 & 0.22 & 0.46 & ... & 0.29 & 0.54 & 0.31 \\
... & 1.6446 &  20 & 0.15 & 0.58 & ... & 0.15 & 0.54 & ... \\
... & 1.6522 &  20 & 0.16 & 0.46 & ... & 0.18 & 0.44 & ... \\
... & 1.6660 &  23 & 0.20 & 0.36 & 0.24 & 0.14 & 0.29 & ... \\
... & 1.6758 &  23 & 0.29 & 0.63 & 0.23 & 0.20 & 0.55 & ... \\
... & 1.6817 &  26 & 0.25 & 0.51 & 0.22 & 0.18 & 0.41 & 0.19 \\
... & 1.7003 &  23 & 0.21 & 0.55 & 0.38 & 0.18 & 0.48 & 0.26 \\
... & 1.7115 &  23 & 0.15 & 0.56 & 0.35 & 0.21 & 0.46 & 0.24 \\
... & 1.7189 &  80 & 0.26 & 0.28 & 0.42 & 0.29 & 0.33 & 0.31 \\
F18 & 1.7261 &  32 & 0.24 & 0.39 & 0.26 & 0.18 & 0.38 & 0.19 \\
... & 1.7303 &  20 & 0.19 & 0.46 & ... & 0.11 & 0.46 & ... \\
... & 1.7405 &  23 & ... & 0.42 & ... & 0.10 & 0.42 & ... \\
... & 1.7629 &  38 & 0.15 & 0.34 & ... & 0.17 & 0.32 & 0.25 \\
... & 1.7707 &  23 & 0.21 & 0.44 & ... & 0.21 & 0.42 & ... \\
... & 1.8807 &  32 & 0.16 & 0.41 & ... & 0.16 & 0.33 & ... \\
... & 1.9507 &  29 & 0.61 & 0.77 & 0.51 & 0.51 & 0.65 & 0.36 \\
... & 1.9753 &  77 & 0.57 & 0.77 & 0.42 & 0.44 & 0.60 & 0.30 \\
... & 1.9863 &  29 & 0.51 & 0.75 & 0.41 & 0.38 & 0.55 & 0.31 \\
... & 1.9931 &  29 & 0.54 & 0.72 & 0.39 & 0.43 & 0.56 & 0.28 \\
... & 2.0513 &  62 & 0.18 & 0.36 & ... & 0.21 & 0.25 & 0.19 \\
... & 2.0675 &  41 & 0.16 & 0.34 & ... & 0.12 & ... & ... \\
... & 2.0831 &  95 & 0.24 & 0.47 & 0.20 & 0.20 & 0.25 & ... \\
... & 2.0965 &  29 & 0.29 & 0.37 & 0.31 & 0.17 & 0.25 & ... \\
... & 2.1063 &  92 & 0.45 & 0.61 & 0.23 & 0.44 & 0.51 & 0.24 \\
... & 2.1103 &  29 & 0.54 & 0.69 & 0.35 & 0.52 & 0.55 & 0.38 \\
... & 2.1173 &  32 & 0.53 & 0.69 & 0.32 & 0.48 & 0.53 & 0.30 \\
... & 2.1375 &  47 & 0.25 & 0.42 & 0.19 & 0.21 & 0.33 & 0.28 \\
... & 2.1469 &  29 & 0.33 & 0.40 & 0.35 & 0.42 & 0.35 & 0.40 \\
... & 2.1697 &  74 & 0.18 & 0.35 & ... & 0.11 & ... & ... \\
... & 2.1783 &  29 & 0.35 & 0.59 & ... & 0.27 & 0.40 & ... \\
... & 2.1895 &  32 & 0.32 & 0.47 & 0.18 & 0.27 & 0.49 & ... \\
F19 & 2.2079 &  68 & 0.86 & 0.88 & 0.83 & 0.78 & 0.72 & 0.68 \\
... & 2.2271 &  29 & 0.54 & 0.74 & 0.42 & 0.46 & 0.57 & 0.29 \\
... & 2.2391 &  29 & 0.47 & 0.60 & 0.18 & 0.41 & 0.47 & 0.20 \\
... & 2.2640 &  59 & 0.66 & 0.89 & 0.47 & 0.57 & 0.71 & 0.40 \\
... & 2.2823 &  32 & 0.28 & 0.36 & 0.27 & 0.27 & 0.27 & 0.28 \\
... & 2.2968 &  74 & 0.58 & 0.68 & 0.52 & 0.55 & 0.52 & 0.50 \\
... & 2.3014 &  70 & 0.53 & 0.65 & 0.41 & 0.47 & 0.47 & 0.42 \\
F20 & 2.3242 &  38 & 0.63 & 0.75 & 0.58 & 0.56 & 0.57 & 0.50 \\
F21 & 2.3342 &  35 & 0.61 & 0.73 & 0.55 & 0.57 & 0.58 & 0.49 \\
... & 2.3430 &  44 & 0.37 & 0.52 & 0.38 & 0.36 & 0.41 & 0.35 \\
... & 2.3536 &  29 & 0.58 & 0.68 & 0.52 & 0.52 & 0.49 & 0.51 \\
... & 2.3678 &  44 & 0.17 & ... & 0.42 & 0.22 & ... & 0.45 \\
F22 & 2.3844 &  35 & 0.54 & 0.69 & 0.35 & 0.50 & 0.51 & 0.32 \\
\hline
\end{tabular}
\label{tab:features}
\tablenotetext{b}{... denotes that the feature did not have an R$_{ap}^2$ value above the R$_{rand}^2$ value, and thus is not considered a statistically significant metal-sensitive feature. }
\tablenotetext{c}{Full: K5.5 - M6.0, early: K5.5-M2.0, late: M2.0-M6.0.}
\end{table}

==> anc/T5_mrt.txt <==
Title: Prospecting in late-type dwarfs: a calibration of infrared and visible 
       spectroscopic metallicities of late-K and M dwarfs spanning 1.5 dex 
Authors: Mann A.W., Brewer J., Gaidos E., Lepine S., Hilton E.J. 
Table: Metal-Sensitive Features
================================================================================
Byte-by-byte Description of file: aj456848t5_mrt.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label       Explanations
--------------------------------------------------------------------------------
   1-  3 A3     ---   F#          Feature number
   5- 10 F6.4   um    Wave        Center wavelength; microns
  12- 13 I2     0.1nm Width       Feature width; Angstroms
  15- 18 F4.2   ---   All[Fe/H]   ? Correlation coefficient for all 
                                    dwarfs, [Fe/H] (1)
  20- 23 F4.2   ---   Early[Fe/H] ? Correlation coefficient for early-type 
                                    dwarfs, [Fe/H] (1)
  25- 28 F4.2   ---   Late[Fe/H]  ? Correlation coefficient for late-type 
                                    dwarfs, [Fe/H] (1)
  30- 33 F4.2   ---   All[M/H]    ? Correlation coefficient for all 
                                    dwarfs, [M/H] (1)
  35- 38 F4.2   ---   Early[M/H]  ? Correlation coefficient for early-type 
                                    dwarfs, [M/H] (1)
  40- 42 F4.2   ---   Late[M/H]   ? Correlation coefficient for late-type 
                                    dwarfs, [M/H] (1)
--------------------------------------------------------------------------------
Note (1): The adjusted square of the multiple correlation coefficient as 
          defined in Equation 6. A blank denotes that the feature did not have 
          an R_ap_^2^ value above the R_rand_^2^ value, and thus is not 
          considered a statistically significant metal-sensitive feature.
          All: K5.5 - M6.0, early: K5.5-M2.0, late: M2.0-M6.0.
--------------------------------------------------------------------------------
    0.3980 23      0.42 0.18      0.38     
    0.4098 35      0.30 0.26      0.24     
    0.4148 68 0.10 0.28 0.36      0.21 0.28
    0.4342 23      0.23      0.10 0.30     
    0.4444 41      0.31 0.26      0.28     
F01 0.4648 23      0.56           0.54     
    0.5384 20 0.13 0.39           0.31     
    0.5444 53 0.15 0.41      0.13 0.36     
    0.5524 77 0.11 0.42 0.20 0.10 0.39 0.22
F02 0.5608 20      0.43           0.30     
F03 0.6118 20 0.14 0.20 0.26 0.15 0.26 0.39
F04 0.6232 20           0.28           0.41
    0.6356 20      0.33 0.38 0.16 0.24 0.54
F05 0.6416 41 0.13      0.42 0.22      0.57
    0.6526 20 0.16 0.23 0.24 0.19      0.34
    0.6888 35           0.32 0.12      0.47
    0.7024 29      0.31 0.28           0.43
F06 0.7540 20 0.30 0.51 0.39 0.28 0.44 0.38
    0.7942 20 0.30 0.37 0.29 0.35 0.32 0.39
    0.8008 23 0.19      0.31 0.26      0.44
F07 0.8208 35 0.36 0.77 0.23 0.31 0.69 0.22
    0.8266 98 0.31 0.40 0.24 0.35 0.41 0.28
F08 0.8684 26 0.14 0.63 0.23 0.15 0.53 0.18
    0.8870 20 0.16 0.36 0.22 0.21 0.28 0.30
    0.9025 20 0.16 0.29      0.17 0.20     
    0.9189 20 0.15 0.19 0.23 0.23 0.26 0.32
    0.9507 20 0.12 0.25 0.34           0.27
    0.9559 20 0.17 0.32 0.26 0.14 0.27 0.22
    0.9627 20 0.16 0.32 0.23 0.12 0.23 0.21
    0.9719 20 0.22 0.33 0.30 0.20 0.27 0.24
    0.9931 68 0.18 0.23 0.22               
    1.0569 41 0.23 0.44      0.23 0.43     
    1.0639 86 0.21 0.48      0.25 0.49     
    1.0834 20 0.13 0.48      0.14 0.51     
    1.1176 50 0.18 0.35      0.18 0.31     
F09 1.1396 26 0.35 0.46 0.28 0.27 0.35 0.19
    1.1794 20 0.14 0.33           0.21     
    1.1880 20 0.12 0.34           0.22     
    1.1986 23 0.20 0.32      0.14 0.22     
    1.2432 23 0.26 0.68 0.22 0.22 0.62     
    1.2532 23 0.23 0.41 0.25 0.17 0.26 0.21
F10 1.2698 98 0.42 0.47 0.37 0.43 0.47 0.35
F11 1.2908 20 0.51 0.63 0.41 0.41 0.55 0.26
F12 1.3148 50 0.39 0.72 0.23 0.31 0.66 0.25
    1.3292 20 0.31 0.46 0.22 0.28 0.41 0.29
F13 1.3344 23 0.15 0.42 0.31 0.16 0.35 0.38
    1.3472 55 0.18 0.30 0.26 0.24 0.42 0.30
    1.3500 20 0.17 0.31 0.21 0.21 0.38 0.23
    1.3780 44      0.20      0.16 0.27     
    1.3986 26 0.14 0.28      0.21 0.33     
    1.4276 50 0.27 0.42      0.25 0.35     
    1.4366 53 0.14 0.32 0.26 0.11 0.26 0.24
F14 1.4766 41 0.54 0.60 0.44 0.45 0.51 0.29
F15 1.4836 23 0.43 0.73 0.18 0.36 0.66 0.25
    1.4942 98 0.28 0.59      0.24 0.60     
    1.5000 65 0.14 0.52      0.13 0.52 0.22
F16 1.5172 33 0.48 0.70 0.48 0.48 0.69 0.45
    1.5256 59 0.40 0.75 0.24 0.34 0.69     
    1.5314 26 0.26 0.71      0.22 0.65     
    1.5468 29 0.25 0.58      0.20 0.53     
    1.5522 23 0.26 0.57      0.21 0.56     
    1.5628 23 0.16 0.42      0.14 0.37     
    1.5840 47 0.27 0.60 0.19 0.27 0.60 0.19
    1.5940 86 0.20 0.58 0.24 0.21 0.57     
    1.5978 20 0.29 0.68      0.23 0.61     
F17 1.6158 23 0.60 0.88 0.28 0.55 0.86 0.22
    1.6202 23 0.48 0.85 0.21 0.46 0.80 0.27
    1.6380 59 0.22 0.46      0.29 0.54 0.31
    1.6446 20 0.15 0.58      0.15 0.54     
    1.6522 20 0.16 0.46      0.18 0.44     
    1.6660 23 0.20 0.36 0.24 0.14 0.29     
    1.6758 23 0.29 0.63 0.23 0.20 0.55     
    1.6817 26 0.25 0.51 0.22 0.18 0.41 0.19
    1.7003 23 0.21 0.55 0.38 0.18 0.48 0.26
    1.7115 23 0.15 0.56 0.35 0.21 0.46 0.24
    1.7189 80 0.26 0.28 0.42 0.29 0.33 0.31
F18 1.7261 32 0.24 0.39 0.26 0.18 0.38 0.19
    1.7303 20 0.19 0.46      0.11 0.46     
    1.7405 23      0.42      0.10 0.42     
    1.7629 38 0.15 0.34      0.17 0.32 0.25
    1.7707 23 0.21 0.44      0.21 0.42     
    1.8807 32 0.16 0.41      0.16 0.33     
    1.9507 29 0.61 0.77 0.51 0.51 0.65 0.36
    1.9753 77 0.57 0.77 0.42 0.44 0.60 0.30
    1.9863 29 0.51 0.75 0.41 0.38 0.55 0.31
    1.9931 29 0.54 0.72 0.39 0.43 0.56 0.28
    2.0513 62 0.18 0.36      0.21 0.25 0.19
    2.0675 41 0.16 0.34      0.12          
    2.0831 95 0.24 0.47 0.20 0.20 0.25     
    2.0965 29 0.29 0.37 0.31 0.17 0.25     
    2.1063 92 0.45 0.61 0.23 0.44 0.51 0.24
    2.1103 29 0.54 0.69 0.35 0.52 0.55 0.38
    2.1173 32 0.53 0.69 0.32 0.48 0.53 0.30
    2.1375 47 0.25 0.42 0.19 0.21 0.33 0.28
    2.1469 29 0.33 0.40 0.35 0.42 0.35 0.40
    2.1697 74 0.18 0.35      0.11          
    2.1783 29 0.35 0.59      0.27 0.40     
    2.1895 32 0.32 0.47 0.18 0.27 0.49     
F19 2.2079 68 0.86 0.88 0.83 0.78 0.72 0.68
    2.2271 29 0.54 0.74 0.42 0.46 0.57 0.29
    2.2391 29 0.47 0.60 0.18 0.41 0.47 0.20
    2.2640 59 0.66 0.89 0.47 0.57 0.71 0.40
    2.2823 32 0.28 0.36 0.27 0.27 0.27 0.28
    2.2968 74 0.58 0.68 0.52 0.55 0.52 0.50
    2.3014 70 0.53 0.65 0.41 0.47 0.47 0.42
F20 2.3242 38 0.63 0.75 0.58 0.56 0.57 0.50
F21 2.3342 35 0.61 0.73 0.55 0.57 0.58 0.49
    2.3430 44 0.37 0.52 0.38 0.36 0.41 0.35
    2.3536 29 0.58 0.68 0.52 0.52 0.49 0.51
    2.3678 44 0.17      0.42 0.22      0.45
F22 2.3844 35 0.54 0.69 0.35 0.50 0.51 0.32

